A two-step supercongruence for an Ap\'ery-like sequence

Let $G_n=\sum_{k=0}^n4^k\binom{2n-2k}{n-k}^{2}\binom{2k}{k}$. Zhi-Hong Sun conjectured that, for primes $p\equiv3\pmod4$, positive odd integers $m$, and $r\ge2$, the two-step congruence $G_{(mp^r-1)/2}\equiv p^2G_{(mp^{r-2}-1)/2}\pmod {p^{2r-1}}$ holds. We prove the stronger valuation statement $G_{(p^2M-1)/2}-p^2G_{(M-1)/2}\in p^{2v_p(M)+3}\mathbb Z_p$ for every positive odd $M$. The proof converts the sum to a terminating ${}_3F_2$, constructs a cancelled digit-transfer operator, and identifies a two-dimensional analytic quotient of its cubic difference operator. The quotient operator has characteristic polynomial $X^2-p^2$; its second trace is evaluated through the Gross--Koblitz formula and Greene's finite-field Dixon identity. A logarithmic-loss Green inverse converts this spectral identity into an actual integral analytic primitive. The exceptional prime $3$ requires a finite exact PARI/GP certificate, while the infinite tail is bounded symbolically. Thus the computation is finite, reproducible, and separated from the uniform part of the proof.

==> anc/README.txt <==
ANCILLARY FILES FOR THE p=3 CERTIFICATE

These files accompany "A two-step supercongruence for an Apéry-like
sequence" by Huimin Zheng.  They implement the finite exact coefficient
certificate used only for the exceptional prime p=3.  The infinite-tail
and quotient arguments are proved symbolically in the article.

Contents

- RUN-P3-CERTIFICATE.ps1
  Fail-closed Windows PowerShell runner.  It fixes the PARI stack at 256 MB,
  rejects nonzero process status and known PARI error markers, and requires
  exactly one final certificate PASS line.

- certificate/c26_p3_primitive_coefficient_certificate_20260918.gp
  Exact PARI/GP program.  No interpolation of sampled values is used.

- certificate/c26_p3_primitive_coefficient_certificate_20260918.out
- certificate/c26_p3_primitive_coefficient_certificate_20260918_rerun.out
  Preserved successful outputs at precisions 3^34 and 3^38.

Requirements

- PARI/GP 2.15 or later
- Windows PowerShell 5.1 or PowerShell 7 for the fail-closed wrapper

From this ancillary directory, run

  powershell -ExecutionPolicy Bypass -File .\RUN-P3-CERTIFICATE.ps1

The expected final line is

  FAIL-CLOSED P3 CERTIFICATE RUN: PASS

A public mirror with the broader proof audit is available at
https://github.com/huiminZheng-collab/sun-conjecture-2-6-proof-candidate


==> anc/RUN-P3-CERTIFICATE.ps1 <==
param(
    [string]$Gp = 'gp.exe'
)

$ErrorActionPreference = 'Stop'
$script = Join-Path $PSScriptRoot 'certificate/c26_p3_primitive_coefficient_certificate_20260918.gp'
if (-not (Test-Path -LiteralPath $script)) {
    throw "Missing certificate program: $script"
}

$lines = @(& $Gp -q -f -s 256M $script 2>&1 | ForEach-Object {
    $text = $_.ToString()
    Write-Host $text
    $text
})
$processStatus = $LASTEXITCODE
$joined = $lines -join "`n"

if ($processStatus -ne 0) {
    Write-Error "PARI/GP returned status $processStatus."
    exit 1
}

$errorPattern = '(?im)^\s*\*\*\*|syntax error|user error|skipping file|stack overflow|precision too low'
if ($joined -match $errorPattern) {
    Write-Error 'PARI/GP output contains an error marker; refusing PASS.'
    exit 1
}

$finalPass = @($lines | Where-Object {
    $_ -eq 'P3 PRIMITIVE COEFFICIENT CERTIFICATE: PASS'
})
if ($finalPass.Count -ne 1) {
    Write-Error "Expected exactly one final certificate PASS line; found $($finalPass.Count)."
    exit 1
}

Write-Output 'FAIL-CLOSED P3 CERTIFICATE RUN: PASS'
exit 0


==> anc/certificate/c26_p3_primitive_coefficient_certificate_20260918.gp <==
/* Exact finite coefficient certificate with separately proved infinite tails.
   NOT a sample of integer evaluations. All Gamma coefficients below are
   reduced from exact rational Dwork coefficients modulo 3^P.
   Required proof inputs: Gamma Mahler slope 1/6; logarithmic primitive
   denominator bound 6 floor(log_3(2n+1)); vanishing quotient coordinates. */

polyvp(f,p)={if(f==0,return(10^9));vecmin(vector(poldegree(f)+1,i,valuation(polcoef(f,i-1),p)))};
Dpoly(f)=x^3*f-(x+1/2)^3*subst(f,x,x+1);
ilog3(n)={my(j=0);while(n>=3,n=n\3;j++);j};

gamma_poly(P)={
  my(M=6*P,ds=vector(3*M+1),fall=1,gg=0,em,md=3^P,ds_direct);
  ds[1]=1;
  for(n=1,3*M,ds[n+1]=(ds[n]+if(n>=3,ds[n-2],0))/n);
  for(n=0,3*M,
    ds_direct=sum(j=0,n\3,1/(3^j*j!*(n-3*j)!));
    if(ds[n+1]!=ds_direct,error("Dwork recurrence / closed coefficient disagreement"));
  );
  for(m=0,M-1,
    em=(-3)^m*ds[3*m+1];
    if(6*valuation(em,3)<m,error("Gamma slope failed for exact coefficient"));
    gg+=Mod(em,md)*fall;
    fall*=x-m;
  );
  if(subst(gg,x,0)!=Mod(1,md),error("G(0)"));
  if(subst(gg,x,1)!=Mod(-1/2,md),error("G(1)"));
  print("Gamma truncation: P=",P,", m<",M,", exact Dwork recurrence; omitted Gauss valuation >= ",P);
  print("Independent exact Dwork coefficient sum n=0..",3*M,": PASS");
  return(gg);
};

exact_primitives(N)={
  my(Dmon=vector(N-1,j,Dpoly(x^(j-1))),out=vector(N+1),f,q,j,c,loss=0);
  for(n=0,N,
    f=x^n;q=0;
    while(poldegree(f)>=2,
      j=poldegree(f)-2;c=-pollead(f)/(j+3/2);
      q+=c*x^j;f-=c*Dmon[j+1];
    );
    if(Dpoly(q)+f!=x^n,error("exact polynomial division"));
    if(polyvp(q,3)<-6*ilog3(2*n+1),error("log denominator bound finite check"));
    out[n+1]=[q,f];loss=max(loss,-polyvp(q,3));
  );
  print("Exact monomial division n=0..",N,": PASS; actual maximum denominator loss=",loss);
  return(out);
};

certificate(P,primitive_data)={
  my(N=#primitive_data-1,md=3^P,deg=6*P,gg=gamma_poly(P),uu,gm,gc,V,weights,S,E0,Sp,qpart=0,rem=0,tn,term,minterm=10^9,certv,errloss=0,qr,aa,exactV,exactS,exactE);
  uu=subst(gg,x,-x-1/2)+O(x^deg);gm=subst(gg,x,-x)+O(x^deg);gc=subst(gg,x,-1/2);
  V=(uu/(gc*gm*(1+6*x)))^3;
  weights=vector(3);weights[1]=1+O(x^deg);
  for(d=1,2,weights[d+1]=weights[d]*((3*x+d-1/2)/(3*x+d))^3);
  S=V*sum(d=1,3,weights[d]);Sp=Pol(S);
  E0=V*sum(d=0,2,weights[d+1]*subst(Sp,x,3*x+d))-9;
  for(a=0,8,
    aa=binomial(2*a,a)^3/64^a;
    exactV=binomial(6*a,3*a)^3/64^(3*a)/aa;
    exactS=sum(k=3*a,3*a+2,binomial(2*k,k)^3/64^k)/aa;
    exactE=sum(k=9*a,9*a+8,binomial(2*k,k)^3/64^k)/aa-9;
    if(subst(Pol(V),x,a)!=Mod(exactV,md),error("V integer product check"));
    if(subst(Sp,x,a)!=Mod(exactS,md),error("S direct finite-sum check"));
    if(subst(Pol(E0),x,a)!=Mod(exactE,md),error("E0 direct finite-sum check"));
  );
  print("Independent V,S,E0 exact finite-product evaluations a=0..8 modulo 3^P: PASS");
  print("Pure S Gauss valuation in finite model=",polyvp(lift(Sp),3));
  print("E0 initial coefficient valuations = ",vector(18,i,valuation(lift(polcoef(E0,i-1)),3)));
  for(n=0,N,
    tn=lift(polcoef(E0,n));
    if(n>=2,
      term=tn*primitive_data[n+1][1];
      qpart+=term;minterm=min(minterm,polyvp(term,3));
      errloss=max(errloss,-polyvp(primitive_data[n+1][1],3));
    );
    rem+=tn*primitive_data[n+1][2];
  );
  certv=polyvp(qpart,3);
  print("P=",P,"; q_low coefficients all valuation >= ",certv,"; minimum individual summand valuation=",minterm);
  print("Actual coefficient-error valuation >= ",P-errloss,"; conservative bound >= ",P-6*ilog3(2*N+1));
  if(certv<4,error("finite primitive divisibility certificate failed"));
  if(P-errloss<4,error("insufficient finite arithmetic precision"));
  print("q_low first 12 coefficients / 3^4 mod 3^6 = ",vector(12,i,lift(Mod(polcoef(qpart,i-1)/3^4,3^6))));
  qr=vector(N-1,i,lift(Mod(polcoef(qpart,i-1)/3^4,3^6)));
  print("FINITE COEFFICIENT CERTIFICATE: PASS");
  return(qr);
};

print("PARI ",version());
print("CLASSIFICATION: finite exact modular coefficient certificate, conditional on the stated proven tail lemmas.");
print("No interpolation of sampled values is used.");
dataQ=exact_primitives(198);
cert1=certificate(34,dataQ);
cert2=certificate(38,dataQ);
if(cert1!=cert2,error("independent precision certificate mismatch"));
print("Precision 34/38 comparison of q_low / 81 modulo 3^6: PASS");
print("P3 PRIMITIVE COEFFICIENT CERTIFICATE: PASS");


==> anc/certificate/c26_p3_primitive_coefficient_certificate_20260918.out <==
PARI [2, 15, 5]
CLASSIFICATION: finite exact modular coefficient certificate, conditional on the stated proven tail lemmas.
No interpolation of sampled values is used.
Exact monomial division n=0..198: PASS; actual maximum denominator loss=5
Gamma truncation: P=34, m<204, exact Dwork recurrence; omitted Gauss valuation >= 34
Independent exact Dwork coefficient sum n=0..612: PASS
Independent V,S,E0 exact finite-product evaluations a=0..8 modulo 3^P: PASS
Pure S Gauss valuation in finite model=2
E0 initial coefficient valuations = [4, 5, 5, 6, 9, 9, 8, 11, 11, 12, 13, 16, 15, 18, 21, 19, 20, 22]
P=34; q_low coefficients all valuation >= 4; minimum individual summand valuation=4
Actual coefficient-error valuation >= 29; conservative bound >= 4
q_low first 12 coefficients / 3^4 mod 3^6 = [523, 207, 243, 162, 324, 0, 0, 0, 0, 0, 0, 0]
FINITE COEFFICIENT CERTIFICATE: PASS
Gamma truncation: P=38, m<228, exact Dwork recurrence; omitted Gauss valuation >= 38
Independent exact Dwork coefficient sum n=0..684: PASS
Independent V,S,E0 exact finite-product evaluations a=0..8 modulo 3^P: PASS
Pure S Gauss valuation in finite model=2
E0 initial coefficient valuations = [4, 5, 5, 6, 9, 9, 8, 11, 11, 12, 13, 16, 15, 18, 21, 19, 20, 22]
P=38; q_low coefficients all valuation >= 4; minimum individual summand valuation=4
Actual coefficient-error valuation >= 33; conservative bound >= 8
q_low first 12 coefficients / 3^4 mod 3^6 = [523, 207, 243, 162, 324, 0, 0, 0, 0, 0, 0, 0]
FINITE COEFFICIENT CERTIFICATE: PASS
Precision 34/38 comparison of q_low / 81 modulo 3^6: PASS
P3 PRIMITIVE COEFFICIENT CERTIFICATE: PASS


==> anc/certificate/c26_p3_primitive_coefficient_certificate_20260918_rerun.out <==
PARI [2, 15, 5]
CLASSIFICATION: finite exact modular coefficient certificate, conditional on the stated proven tail lemmas.
No interpolation of sampled values is used.
Exact monomial division n=0..198: PASS; actual maximum denominator loss=5
Gamma truncation: P=34, m<204, exact Dwork recurrence; omitted Gauss valuation >= 34
Independent exact Dwork coefficient sum n=0..612: PASS
Independent V,S,E0 exact finite-product evaluations a=0..8 modulo 3^P: PASS
Pure S Gauss valuation in finite model=2
E0 initial coefficient valuations = [4, 5, 5, 6, 9, 9, 8, 11, 11, 12, 13, 16, 15, 18, 21, 19, 20, 22]
P=34; q_low coefficients all valuation >= 4; minimum individual summand valuation=4
Actual coefficient-error valuation >= 29; conservative bound >= 4
q_low first 12 coefficients / 3^4 mod 3^6 = [523, 207, 243, 162, 324, 0, 0, 0, 0, 0, 0, 0]
FINITE COEFFICIENT CERTIFICATE: PASS
Gamma truncation: P=38, m<228, exact Dwork recurrence; omitted Gauss valuation >= 38
Independent exact Dwork coefficient sum n=0..684: PASS
Independent V,S,E0 exact finite-product evaluations a=0..8 modulo 3^P: PASS
Pure S Gauss valuation in finite model=2
E0 initial coefficient valuations = [4, 5, 5, 6, 9, 9, 8, 11, 11, 12, 13, 16, 15, 18, 21, 19, 20, 22]
P=38; q_low coefficients all valuation >= 4; minimum individual summand valuation=4
Actual coefficient-error valuation >= 33; conservative bound >= 8
q_low first 12 coefficients / 3^4 mod 3^6 = [523, 207, 243, 162, 324, 0, 0, 0, 0, 0, 0, 0]
FINITE COEFFICIENT CERTIFICATE: PASS
Precision 34/38 comparison of q_low / 81 modulo 3^6: PASS
P3 PRIMITIVE COEFFICIENT CERTIFICATE: PASS

